Truncated Variance Reduction: A Unified Approach to Bayesian Optimization and Level-Set Estimation

We present a new algorithm, truncated variance reduction (TruVaR), that treats Bayesian optimization (BO) and level-set estimation (LSE) with Gaussian processes in a unified fashion. The algorithm greedily shrinks a sum of truncated variances within a set of potential maximizers (BO) or unclassified points (LSE), which is updated based on confidence bounds. TruVaR is effective in several important settings that are typically non-trivial to incorporate into myopic algorithms, including pointwise costs and heteroscedastic noise. We provide a general theoretical guarantee for TruVaR covering these aspects, and use it to recover and strengthen existing results on BO and LSE. Moreover, we provide a new result for a setting where one can select from a number of noise levels having associated costs. We demonstrate the effectiveness of the algorithm on both synthetic and real-world data sets.

==> figs/bo/plot_script.m <==
algs    = {'ei.mat','gpucb_new.mat','truvar0.4.mat'} %'truvar0.4.mat','truvar0.5.mat'}
markers = {'-o','-*','-^','-x','-x','-x','-x','-x','-x','-x','-x','-x'}

size(algs)
for i = 1 : size(algs,2) 
   
    res = importdata(char(algs{i}));
    regret = res.regret
    %res = res(setdiff(1:size(res,1),[120]),:);
    a = [1:5:100];
    %every_fifth = res.Fones(:,a);
    all_exp = zeros(100, 100);
    
    for j = 1 : 100
        all_exp(j,:) = regret{j};
    end
    all_exp = all_exp(:,a)
    x = 5:100
    x = x(a)
    all_exp = all_exp %- 0.2411
    %x = x + 5
    figure(1);
    errorbar(x, mean(all_exp), std(all_exp), markers{i});
    hold on;
end;

figure(1);
xlabel('t');
ylabel('simple regret');
xlim([0,100]);
legend('ei', 'gpucb','truvar04'); %, 'truvar04', 'truvar05');
